Hydrodynamic and Non-hydrodynamic Excitations in Kinetic Theory -- A Numerical Analysis in Scalar Field Theory

Viscous hydrodynamics serves as a successful mesoscopic description of the Quark-Gluon Plasma produced in relativistic heavy-ion collisions. In order to investigate, how such an effective description emerges from the underlying microscopic dynamics we calculate the hydrodynamic and non-hydrodynamic modes of linear response in the sound channel from a first-principle calculation in kinetic theory. We do this with a new approach wherein we discretize the collision kernel to directly calculate eigenvalues and eigenmodes of the evolution operator. This allows us to study the Green's functions at any point in the complex frequency space. Our study focuses on scalar theory with quartic interaction and we find that the analytic structure of Green's functions in the complex plane is far more complicated than just poles or cuts which is a first step towards an equivalent study in QCD kinetic theory.

==> PUBLICCODE/CODE/src/Definitions.cpp <==

using  std::cout; using  std::endl; using std::cerr; using std::cin;
typedef std::complex<double> complex;
std::string calculatematrix = "y"; char matrixfile[512];

int Ncos = 64; int Np = 64; int Ntot = Ncos * Np; // STANDARD VALUES OF NP AND NCOS //

const int NumOfIntPoints = 100; // FOR NUMERICAL CALCULATION OF QT INTEGRAL //
const int RTAccuracy = 10000; // FOR NUMERICAL CALCULATION OF RTA INTEGRALS //

int FREESTREAMING = 0; // TOGGLE FREE STREAMING MODE //
int TIMEEVOLUTION = 0; // CALCULATE TIME EVOLUTION BY MATRIX MULTIPLICATION AT EACH TIME STEP (TAKES LONGER THAN EIGENVALUESRECONSTRUCTION BUT IS OF SAME VALUE) //
int LogGridP = 0; // NOT FUNCTIONAL //
int EIGENVALUES = 0; // TOGGEL EIGENVALUES CALCULATION //
int EIGENVALUERECONSTRUCTION = 0; // USE EIGENVALUES TO CALCULATE TIME EVOLUTION //
int PRINTMATRIX = 0; // PRINT THE MATRIX TO OUTPUT //
int DISTRIBUTIONOUTPUT = 0; // PRINT DISTRIBUTION FUNCTION TIME EVOLVED //
int SEPARATEEIGENVALUEOUTPUT = 0; // KILL THIS //
int RTA = 0; // TOGGLE RTA MODE //
int NumberOfSamplings = 1; // NUMBER OF RESAMPLINGS //
int FREQUENCYRECONSTRUCTION = 0; // CALCULATE THE FREQUENCY SPACE RESULTS //
int CLASSICALSTATISTICS = 0; // TOGGLE CLASSICAL STATISTICS / RELIC //
int CALCULATEMATRIX = 1; // TOGGLE IF MATRIX SHOULD BE CALCULATED //
int EIGENFUNCTIONTEST = 0; // SPLIT RESPONSE INTO INDIVIDUAL EIGENFUNCTIONS //

/////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

double cosMin = -1.0; double cosMax = 1.0;
double pMin = 0.0; double pMax = 16.0;

double LambdaElem = 100.0;
double energy = 0.0;
double DeltaT = 1.0;
double tauR = 5.0;
double EtaS = (45.0/(2.0*M_PI*M_PI))*(3040.0/(LambdaElem*LambdaElem));
double ClassicalCoupling = 1.0;
int NHYDRO = 2;

int omegaResolutionRe = 640;
int omegaResolutionIm = 480; 
double tMax = 100.0, dtStep = 0.05; double ktMax; int NumberOfOutputs=0; double dtDist;
double omegaMax = 2.0; double omegaImMin = -1.0; double omegaImMax = 0.1;
double domegaImStep = ( omegaImMax - omegaImMin )/double(omegaResolutionIm - 1); double domegaStep = 2.0*omegaMax/double(omegaResolutionRe - 1);
double kWave = 1.0;
double kbar = 0.0;
double dktStep = 0.0;
double Multiplicator = 4.0;

std::vector<double> pgrid; double deltap;
std::vector<double> cosgrid; double deltacos;
double MatrixIntermediate;
complex reconstruction, dominantreconstruction, nonconservedreconstruction, frequencyreconstruction, nonhydroreconstruction, Eigenfunctions;
complex diffusionreconstruction, diffusiondominantreconstruction, diffusionnonhydroreconstruction, frequencymomentumreconstruction;

int NumberOfOpenMPThreads;
long int BASE_SEED;

#define qzIndex 0
#define wIndex 1
#define JacobianIndex 2
#define TotalIndices 3

#define QUASIRANDOM 0
#define QUASIRANDOMSEQUENCE sobol

Eigen::MatrixXd CTotIntermediate, CTotReal;
Eigen::MatrixXcd CTot, PMatrix, CosMatrix, CTotExp, D, Pinverse, Contribution;
Eigen::VectorXcd DistributionVector0, DistributionVector;
Eigen::VectorXcd DistributionContributions, LeftEigenVector, RightEigenVector;
Eigen::VectorXcd EnergyObservable, MomentumObservable, ParticleNumberObservable, DiffusionCurrentObservable, NonConservedObservable;
Eigen::VectorXd Areafunction, RTAContribution;
Eigen::ComplexEigenSolver<Eigen::MatrixXcd> EigenSpace;

std::string OutputDirectory;
std::string EigenvalueOutputDirectory;





==> PUBLICCODE/CODE/src/Eigenvalues.cpp <==

void CalculateEigenspace()
{

    Eigen::ComplexEigenSolver<Eigen::MatrixXcd> EigenSpace(CTot);
    PMatrix = EigenSpace.eigenvectors();
    Pinverse = PMatrix.inverse();
    D = EigenSpace.eigenvalues().asDiagonal();
    complex energyoverlap, momentumoverlap, particlenumberoverlap, diffusionoverlap, nonconservedoverlap;

    for(int i=0; i<Ntot; i++)
    {
        RightEigenVector = PMatrix.col(i);
        LeftEigenVector = Pinverse.row(i);
        energyoverlap = DistributionVector0.dot(LeftEigenVector)*EnergyObservable.dot(RightEigenVector);
        momentumoverlap = DistributionVector0.dot(LeftEigenVector)*MomentumObservable.dot(RightEigenVector);
        particlenumberoverlap = DistributionVector0.dot(LeftEigenVector)*ParticleNumberObservable.dot(RightEigenVector);
        diffusionoverlap = DistributionVector0.dot(LeftEigenVector)*DiffusionCurrentObservable.dot(RightEigenVector);
        nonconservedoverlap = DistributionVector0.dot(LeftEigenVector)*NonConservedObservable.dot(RightEigenVector);
        // 1.Re(w) 2.Im(w) 3.Re(e) 4.Im(e) 5.Abs(e) 6.Re(p) 7.Im(p) 8.Abs(p) 9.Re(n) 10.Im(n) 11.Abs(n)

        Contribution(i,0) = EigenSpace.eigenvalues()[i];
        Contribution(i,1) = energyoverlap;
        Contribution(i,2) = momentumoverlap;
        Contribution(i,3) = nonconservedoverlap;

        DistributionContributions = DistributionVector0.dot(LeftEigenVector)*RightEigenVector;

    }

    SortMatrixByColumn(Contribution);

   

}

==> PUBLICCODE/CODE/src/Functions.cpp <==

int cosindex(int index)
{
    return index % Ncos;
}

int pindex(int index)
{
    return (index - (index % Ncos)) / Ncos;
}

double fEquilibrium(double p)
{
    if(CLASSICALSTATISTICS == 0) return 1.0/(exp(p)-1.0);
    else if(CLASSICALSTATISTICS == 1) return exp(-p);
    else{
        cerr << "## ERROR: STATISTICS NOT DEFINED CORRECTLY!" << endl;
        exit(0);
    } 
}

double fInitialPerturbation(double p, double cosTheta)
{
    if (CLASSICALSTATISTICS == 0) return 15.0/(2.0*M_PI*M_PI)*(p)*exp(p)/std::pow(exp(p)-1.0,2);
    else if(CLASSICALSTATISTICS == 1) return (M_PI*M_PI/12.0)*(p)*exp(-p);
    else{
        cerr << "## ERROR: STATISTICS NOT DEFINED CORRECTLY!" << endl;
        exit(0);
    }
}

void SetLogGrid(const double xMin,const double xMax,const int Nx,std::vector<double> &xVals){
        
    xVals.resize(Nx);
    
    xVals[0]=xMin;
    
    for(int ix=1;ix<Nx-1;ix++){
        
        xVals[ix]=xMin*std::exp(ix*log(xMax/xMin)/double(Nx-1));
        
    }
    
    xVals[Nx-1]=xMax;
    
}

void InitializeGrid()
{

    deltap = (pMax-pMin)/(Np-1);

    if(LogGridP == 0){
        for(int i = 0; i<Np ; i++){
            pgrid.push_back(pMin+i*deltap);
        }
    }else if(LogGridP != 0){
        pgrid.push_back(pMin);
        for(int i = 1; i<Np-1 ; i++){
            pgrid.push_back(pMin*std::exp(i*log(pMax/pMin)/double(Np-1)));
        }
        pgrid.push_back(pMax);
    }

    deltacos = (cosMax-cosMin)/(Ncos-1);

    for(int i = 0; i<Ncos ; i++)
    {
        cosgrid.push_back(cosMin+i*deltacos);
    }

    if(EIGENVALUES != 0)
    {

        EnergyObservable = Eigen::VectorXcd(Ntot); EnergyObservable.setZero(); 
        MomentumObservable = Eigen::VectorXcd(Ntot); MomentumObservable.setZero();
        ParticleNumberObservable = Eigen::VectorXcd(Ntot); ParticleNumberObservable.setZero(); ParticleNumberObservable.array()+=1.0;
        DiffusionCurrentObservable = Eigen::VectorXcd(Ntot); DiffusionCurrentObservable.setZero();
        NonConservedObservable = Eigen::VectorXcd(Ntot); NonConservedObservable.setZero();
        for(int k=0; k<Ntot; k++)
        {
            EnergyObservable(k)+=pgrid[pindex(k)];
            MomentumObservable(k)+=pgrid[pindex(k)]*cosgrid[cosindex(k)];
            DiffusionCurrentObservable(k)+=cosgrid[cosindex(k)];
            NonConservedObservable(k)+=pow(pgrid[pindex(k)],2);
        }
        
    }

}

#pragma omp declare simd
int InversePGrid(double p)
{
    if(p>pMax){
        std::cerr << "ERROR: Momentum beyond limits (p>pMax)" << endl;  
        exit(0);
    }
    if(p<pMin){
        std::cerr << "ERROR: MOMENTUM beyond limits (p<pMin)" << endl;
        exit(0);
    }
    else{
        if(LogGridP == 0){
            return std::floor( (p - pMin)/deltap );
        }else{
            return (int) std::floor( (Np-1)*std::log(p/pMin)/std::log(pMax/pMin) );
        }
    }
}

#pragma omp declare simd
int InverseCosGrid(double cos)
{
    if(cos>cosMax){
        std::cerr << "ERROR: Angle beyond limits (cos>cosMax)" << endl;
        exit(0);
    }
    if(cos<cosMin){
        std::cerr << "ERROR: Angle beyond limits (cos<cosMin)" << endl;
        exit(0);
    }
    else{
        return std::floor( (cos - cosMin)/deltacos );
    }
}

#pragma omp declare simd
int InverseGrid(double p, double cos)
{
    return InverseCosGrid(cos) + InversePGrid(p)*Ncos;
}

// Gives the half wedge from xBot to xTop, use xBot>xTop for descending wedge part
double BasicWedgeFunction(double x, double xBot, double xTop) 
{
    return ( x - xBot )/( xTop - xBot );
}

double WedgeP(int index, double p)
{
    double Wedge = 0.0;
    if(index>0 && index<Np-1){
        if ( p > pgrid[index-1] && p <= pgrid[index]){
            Wedge = (p-pgrid[index-1])/(pgrid[index]-pgrid[index-1]);
        }
        else if(p >= pgrid[index] && p < pgrid[index+1] ){
            Wedge = (pgrid[index+1]-p)/(pgrid[index+1]-pgrid[index]);
        }
    }
    else if(index==0 && p >= pgrid[index] && p < pgrid[index+1]){
        Wedge = (pgrid[index+1]-p)/(pgrid[index+1]-pgrid[index]);
    }
    else if(index==Np-1 && p > pgrid[index-1] && p <= pgrid[index]){
        Wedge = (p-pgrid[index-1])/(pgrid[index]-pgrid[index-1]);
    }
    return Wedge;
}

double WedgeCos(int index, double cos)
{
    double Wedge = 0.0;
    if(index>0 && index<Ncos-1){
        if ( cos > cosgrid[index-1] && cos <= cosgrid[index]){
            Wedge = (cos-cosgrid[index-1])/(cosgrid[index]-cosgrid[index-1]);
        }
        else if(cos >= cosgrid[index] && cos < cosgrid[index+1] ){
            Wedge = (cosgrid[index+1]-cos)/(cosgrid[index+1]-cosgrid[index]);
        }
    }
    else if(index==0 && cos >= cosgrid[index] && cos < cosgrid[index+1]){
        Wedge = (cosgrid[index+1]-cos)/(cosgrid[index+1]-cosgrid[index]);
    }
    else if(index==Ncos-1 && cos > cosgrid[index-1] && cos <= cosgrid[index]){
        Wedge = (cos-cosgrid[index-1])/(cosgrid[index]-cosgrid[index-1]);
    }
    return Wedge;
}

double AreaFunctionMinus (double p, void * params) 
{
    int index = *(int *) params;
    int i = pindex(index);
    double f;
    if(CLASSICALSTATISTICS == 0) f = pow(p,2.0)*(p-pgrid[i-1])/(pgrid[i]-pgrid[i-1])/(1.0-exp(-p));
    else if(CLASSICALSTATISTICS == 1) f = pow(p,2.0)*exp(p)*(p-pgrid[i-1])/(pgrid[i]-pgrid[i-1]);
    else{
        cerr << "## ERROR: STATISTICS NOT DEFINED CORRECTLY!" << endl;
        exit(0);
    }
    return f;
}

double AreaFunctionPlus (double p, void * params) 
{
    int index = *(int *) params;
    int i = pindex(index);
    double f;
    if(CLASSICALSTATISTICS == 0) f = pow(p,2.0)*(pgrid[i+1]-p)/(pgrid[i+1]-pgrid[i])/(1.0-exp(-p));
    else if(CLASSICALSTATISTICS == 1) f = pow(p,2.0)*exp(p)*(pgrid[i+1]-p)/(pgrid[i+1]-pgrid[i]);
    else{
        cerr << "## ERROR: STATISTICS NOT DEFINED CORRECTLY!" << endl;
        exit(0);
    }
    return f;
}

double AreaIntegral(int k)
{
    gsl_integration_workspace * w = gsl_integration_workspace_alloc (1000); 

    double Wedgeult1 = 0.0, error;
    double Wedgeult2 = 0.0, error2;
    int index = k;
    double cosintegral1 = 0.0; double cosintegral2 = 0.0;

    gsl_function F; gsl_function F2;
    F.function = &AreaFunctionMinus;
    F.params = &index;
    F2.function = &AreaFunctionPlus;
    F2.params = &index;

    if(pindex(k)>0)
    {
        gsl_integration_qag (&F, pgrid[pindex(k)-1], pgrid[pindex(k)], 0, 1e-7, 1000, 6, w, &Wedgeult1, &error);
    }

    if(pindex(k)<Np-1)
    {
        gsl_integration_qag (&F2, pgrid[pindex(k)], pgrid[pindex(k)+1], 0, 1e-7, 1000, 6, w, &Wedgeult2, &error2);
    }

    if(cosindex(k)>0)
    {
        cosintegral1 = 0.5*deltacos;
    }

    if(cosindex(k)<Ncos-1)
    {
        cosintegral2 = 0.5*deltacos;
    }

    gsl_integration_workspace_free (w);

    return (Wedgeult1 + Wedgeult2)*(cosintegral1 + cosintegral2)/(4.0*M_PI*M_PI);
}

double InitMomentumIntegrandMinus (double p, void * params)
{
    double cosTheta = ((double *)params)[3];
    double pi = ((double *)params)[1];
    double pim = ((double *)params)[0];
    double f = pow(p,2.0)*BasicWedgeFunction(p,pim,pi)*fInitialPerturbation(p,cosTheta);
    return f;
}

double InitMomentumIntegrandPlus (double p, void * params)
{
    double cosTheta = ((double *)params)[3];
    double pi = ((double *)params)[1];
    double pip = ((double *)params)[2];
    double f = pow(p,2.0)*BasicWedgeFunction(p,pip,pi)*fInitialPerturbation(p,cosTheta);
    return f;
}

double InitMomentumIntegral(int k, double cosTheta)
{
    gsl_integration_workspace * w = gsl_integration_workspace_alloc (1000); 

    double Wedgeult1 = 0.0, error;
    double Wedgeult2 = 0.0, error2;
    double IndexP = pindex(k);
    double params[4] = { 0 , pgrid[IndexP] , 0 , cosTheta};
    if(pindex(k)>0 && pindex(k)<Np-1)
    {
        params[0] = pgrid[IndexP-1];
        params[2] = pgrid[IndexP+1];
    }else if(pindex(k)==0)
    {
        params[2] = pgrid[IndexP+1];
    }else if(pindex(k)==Np-1)
    {
        params[0] = pgrid[IndexP-1];
    }

    gsl_function F; gsl_function F2;
    F.function = &InitMomentumIntegrandMinus;
    F.params = params;
    F2.function = &InitMomentumIntegrandPlus;
    F2.params = params;

    if(pindex(k)>0)
    {
        gsl_integration_qag (&F, pgrid[IndexP-1], pgrid[IndexP], 0, 1e-7, 1000, 6, w, &Wedgeult1, &error);
    }

    if(pindex(k)<Np-1)
    {
        gsl_integration_qag (&F2, pgrid[IndexP], pgrid[IndexP+1], 0, 1e-7, 1000, 6, w, &Wedgeult2, &error2);
    }

    gsl_integration_workspace_free (w);

    return (Wedgeult1 + Wedgeult2);
}

double InitCosThetaIntegrandMinus (double cosTheta, void * params)
{
    double cosi = ((double *)params)[1];
    double cosim = ((double *)params)[0];
    double k = ((double *)params)[3];
    double f = BasicWedgeFunction(cosTheta,cosim,cosi)*InitMomentumIntegral(k,cosTheta);
    return f;
}

double InitCosThetaIntegrandPlus (double cosTheta, void * params)
{
    double cosi = ((double *)params)[1];
    double cosip = ((double *)params)[2];
    double k = ((double *)params)[3];
    double f = BasicWedgeFunction(cosTheta,cosip,cosi)*InitMomentumIntegral(k,cosTheta);
    return f;
}

double InitCosThetaIntegral(int k)
{
    gsl_integration_workspace * w = gsl_integration_workspace_alloc (1000); 

    double Wedgeult1 = 0.0, error;
    double Wedgeult2 = 0.0, error2;
    double IndexCos = cosindex(k);
    double params[4] = { 0 , cosgrid[IndexCos] , 0 , double(k)};
    if(cosindex(k)>0 && cosindex(k)<Ncos-1)
    {
        params[0] = cosgrid[IndexCos-1];
        params[2] = cosgrid[IndexCos+1];
    }else if(cosindex(k)==0)
    {
        params[2] = cosgrid[IndexCos+1];
    }else if(cosindex(k)==Ncos-1)
    {
        params[0] = cosgrid[IndexCos-1];
    }

    gsl_function F; gsl_function F2;
    F.function = &InitCosThetaIntegrandMinus;
    F.params = params;
    F2.function = &InitCosThetaIntegrandPlus;
    F2.params = params;

    if(cosindex(k)>0)
    {
        gsl_integration_qag (&F, cosgrid[IndexCos-1], cosgrid[IndexCos], 0, 1e-7, 1000, 6, w, &Wedgeult1, &error);
    }

    if(cosindex(k)<Ncos-1)
    {
        gsl_integration_qag (&F2, cosgrid[IndexCos], cosgrid[IndexCos+1], 0, 1e-7, 1000, 6, w, &Wedgeult2, &error2);
    }

    gsl_integration_workspace_free (w);

    return (Wedgeult1 + Wedgeult2)/(4.0*M_PI*M_PI);
}

double RTAIntegrand(double  p,void *params)
{
    int i = *(int *) params;
    return pow(p,3.0)*WedgeP(i,p)*pow(fEquilibrium(p),2.0)*exp(p);
}

double RTAIntegral(int i)
{
    gsl_integration_workspace * w = gsl_integration_workspace_alloc (RTAccuracy); 

    double INT = 0.0, error;

    gsl_function F; 
    F.function = &RTAIntegrand;
    F.params = &i;

    if(i == 0){
        gsl_integration_qag (&F, pgrid[i], pgrid[i+1], 0, 1e-7, RTAccuracy, 1, w, &INT, &error);
    }else if(i == Np-1){
        gsl_integration_qag (&F, pgrid[i-1], pgrid[i], 0, 1e-7, RTAccuracy, 1, w, &INT, &error);
    }else{
        gsl_integration_qag (&F, pgrid[i-1], pgrid[i+1], 0, 1e-7, RTAccuracy, 1, w, &INT, &error);
    }
    
    gsl_integration_workspace_free (w);

    return INT;
}

double EnergyIntegrand(double p, void *params)
{
    return p*p*p*fEquilibrium(p)/(2.0*M_PI*M_PI);
}

void CalculateEnergyOnInterval()
{
    gsl_integration_workspace * w = gsl_integration_workspace_alloc (RTAccuracy); 

    double INT = 0.0, error;

    gsl_function F; 
    F.function = &EnergyIntegrand;

    gsl_integration_qag (&F, pMin, pMax, 0, 1e-7, RTAccuracy, 1, w, &INT, &error);
    
    gsl_integration_workspace_free (w);

    energy = INT;
}

void CalculateSimpleIntegrals()
{   
    for(int k = 0; k<Ntot ; k++)
    {   
        Areafunction(k)=AreaIntegral(k);
        DistributionVector0(k)=InitCosThetaIntegral(k);
    }

    if(RTA == 1)
    {
        CalculateEnergyOnInterval();

        for(int i=0; i<Np; i++)
        {
            RTAContribution(i)=RTAIntegral(i);
        }
    }

}

double CardinalFunction(int kindex, double p, double cos)
{
    if(CLASSICALSTATISTICS == 0) return WedgeP(pindex(kindex),p)*WedgeCos(cosindex(kindex),cos)*(exp(p)/(exp(p)-1))/Areafunction(kindex);
    else if(CLASSICALSTATISTICS == 1) return WedgeP(pindex(kindex),p)*WedgeCos(cosindex(kindex),cos)*exp(p)/Areafunction(kindex);
    else{
        cerr << "## ERROR: STATISTICS NOT DEFINED CORRECTLY!" << endl;
        exit(0);
    }
}

#pragma omp declare simd
double CalculateqTIntegral(double a1, double a2, double b1, double b2, double w, double qz)
{
    double ygrid1[NumOfIntPoints], ygrid2[NumOfIntPoints];
    double Integrand1[NumOfIntPoints], Integrand2[NumOfIntPoints];
    double IntegralValue = 0;
    int MIN, MAX;
    double yMin1, yMin2, yMax1, yMax2, lambda1, lambda2, mu1, mu2;

    lambda1 = b1*(b1/4.0 - a1); lambda2 = b2*(b2/4.0 - a2);

    if(lambda1 == 0 || lambda2 == 0)
    {
        return 0;
    }

    mu1 = (a1 - b1/2.0); mu2 = (a2 - b2/2.0);

    double ObereSchranke1 = -mu1 + sqrt(lambda1);
    double ObereSchranke2 = -mu2 + sqrt(lambda2);
    double UntereSchranke1 = -mu1 - sqrt(lambda1);
    double UntereSchranke2 = -mu2 - sqrt(lambda2);

    double qTMin = 0.0;
    qTMin = std::max(qTMin , UntereSchranke1);
    qTMin = std::max(qTMin , UntereSchranke2);
    qTMin = std::max(qTMin , w*w - qz*qz);

    double qTMax = std::min(ObereSchranke1 , ObereSchranke2);

    if(UntereSchranke2 == qTMin)
    {   
        MIN = 2;
    }else if(UntereSchranke1 == qTMin)
    {
        MIN = 1;
    }else if(0.0 == qTMin || w*w-qz*qz == qTMin)
    {
        MIN = 0;
    }else{
        // cerr << "## qT Integral empty" << endl;
        return 0;
    }

    if(ObereSchranke2 == qTMax)
    {
        MAX = 2;
    }else if(ObereSchranke1 == qTMax)
    {
        MAX = 1;
    }else{
        // cerr << "## qT Integral empty" << endl;
        return 0;
    }

    // NEW BOUNDARIES //

    double qTMiddle = qTMin + (qTMax - qTMin)/2.0;

    if(MIN == 0)
    {
        yMin1 = qTMin; 
        yMax1 = qTMiddle;
        for(int i=0; i<NumOfIntPoints; i++)
        {
            ygrid1[i] = yMin1 + i*(yMax1 - yMin1)/double(NumOfIntPoints-1);
            Integrand1[i] = sqrt(b1*b2/4.0)/(sqrt(lambda1 - pow(ygrid1[i] + mu1,2.0) )*sqrt(lambda2 - pow(ygrid1[i] + mu2,2.0) ));
        }
    }else if(MIN == 1)
    {
        yMin1 = asin(-1);
        yMax1 = asin((qTMiddle+mu1)/sqrt(lambda1));
        for(int i=0; i<NumOfIntPoints; i++)
        {
            ygrid1[i] = yMin1 + i*(yMax1 - yMin1)/double(NumOfIntPoints-1);
            Integrand1[i] = sqrt(b1*b2/4.0)/sqrt(lambda2 - pow(mu2 - mu1 + sqrt(lambda1)*sin(ygrid1[i]),2.0));
        }
    }else if(MIN == 2)
    {
        yMin1 = asin(-1);
        yMax1 = asin((qTMiddle+mu2)/sqrt(lambda2)); 
        for(int i=0; i<NumOfIntPoints; i++)
        {
            ygrid1[i] = yMin1 + i*(yMax1 - yMin1)/double(NumOfIntPoints-1);
            Integrand1[i] = sqrt(b1*b2/4.0)/sqrt(lambda1 - pow(mu1 - mu2 + sqrt(lambda2)*sin(ygrid1[i]),2.0));
        }
    }

    if(MAX == 1)
    {
        yMin2 = asin((qTMiddle+mu1)/sqrt(lambda1));
        yMax2 = asin(1);
        for(int i=0; i<NumOfIntPoints; i++)
        {
            ygrid2[i] = yMin2 + i*(yMax2 - yMin2)/double(NumOfIntPoints-1);
            Integrand2[i] = sqrt(b1*b2/4.0)/sqrt(lambda2 - pow(mu2 - mu1 + sqrt(lambda1)*sin(ygrid2[i]),2.0));
        }
    }else if(MAX == 2)
    {
        yMin2 = asin((qTMiddle+mu2)/sqrt(lambda2));
        yMax2 = asin(1);
        for(int i=0; i<NumOfIntPoints; i++)
        {
            ygrid2[i] = yMin2 + i*(yMax2 - yMin2)/double(NumOfIntPoints-1);
            Integrand2[i] = sqrt(b1*b2/4.0)/sqrt(lambda1 - pow(mu1 - mu2 + sqrt(lambda2)*sin(ygrid2[i]),2.0));
        }
    }

    for(int i=0; i<NumOfIntPoints-1; i++)
    {
        IntegralValue += (ygrid1[i+1] - ygrid1[i])*0.5*(Integrand1[i+1] + Integrand1[i]);
        IntegralValue += (ygrid2[i+1] - ygrid2[i])*0.5*(Integrand2[i+1] + Integrand2[i]);
    }

    return IntegralValue;

}

complex InvertMoments(double p, double cosTheta, Eigen::VectorXcd Distribution)
{
    complex Sum = 0.0;
    for(int k=0; k<Ntot; k++)
    {
        Sum += CardinalFunction(k,p,cosTheta)*Distribution(k);
    }
    return Sum;
}

double AreaCosFunction(int index)
{
    if(index==0 || index ==Ncos-1)
    {
        return 0.5*deltacos;
    }else
    {
        return deltacos;
    }
}

void kMatrixIntegration(int s)
{
    double PreInt = 1.0;

    CosMatrix(s,s) += -complex(0.0,1.0)*kWave*PreInt*( pow(cosgrid[s+1],2.0) + 2.0*cosgrid[s]*cosgrid[s+1] - 3.0*pow(cosgrid[s],2.0) )/(12.0*AreaCosFunction(s));
    CosMatrix(s+1,s) += -complex(0.0,1.0)*kWave*PreInt*( pow(cosgrid[s+1],2.0) - pow(cosgrid[s],2.0) )/(12.0*AreaCosFunction(s));
    CosMatrix(s,s+1) += -complex(0.0,1.0)*kWave*PreInt*( pow(cosgrid[s+1],2.0) - pow(cosgrid[s],2.0) )/(12.0*AreaCosFunction(s+1));
    CosMatrix(s+1,s+1) += -complex(0.0,1.0)*kWave*PreInt*( 3.0*pow(cosgrid[s+1],2.0) - 2.0*cosgrid[s]*cosgrid[s+1] - pow(cosgrid[s],2.0) )/(12.0*AreaCosFunction(s+1));
}

void CalculateRTACollisionIntegral()
{
    for(int i=0; i<Ntot; i++)
    {
        for(int j=0; j<Ntot; j++)
        {
            
            double COS = 0.0;
            if(cosindex(i)>0)
            {
                COS += 0.5*(cosgrid[cosindex(i)]-cosgrid[cosindex(i)-1]);
                COS += -0.5*(cosgrid[cosindex(i)-1]-cosgrid[cosindex(i)])*(cosgrid[cosindex(i)-1]+2.0*cosgrid[cosindex(i)])*cosgrid[cosindex(j)];
            } 

            if(cosindex(i)<Ncos-1)
            {
                COS += 0.5*(cosgrid[cosindex(i)+1]-cosgrid[cosindex(i)]);
                COS += -0.5*(cosgrid[cosindex(i)]-cosgrid[cosindex(i)+1])*(2.0*cosgrid[cosindex(i)]+cosgrid[cosindex(i)+1])*cosgrid[cosindex(j)];
            }

            CTotReal(i,j)+=(1.0/tauR)*(pgrid[pindex(j)]/(4.0*energy))*(1.0/(4.0*M_PI*M_PI))*RTAContribution(pindex(i))*COS;

            if(i == j)
            {
                CTotReal(i,j)+=-(1.0/tauR);
            }

        }
    }
}

void SortMatrixByColumn(Eigen::MatrixXcd& Matrix)
{
    std::vector<Eigen::VectorXcd> vec;
    for (int i = 0; i < Matrix.rows(); ++i)
        vec.push_back(Matrix.row(i));

    std::sort(vec.begin(), vec.end(), [](Eigen::VectorXcd const& t1, Eigen::VectorXcd const& t2){ return abs(real(t1(1))) > abs(real(t2(1))); } );

    for (int i = 0; i < Matrix.rows(); ++i)
        Matrix.row(i) = vec[i];
};

==> PUBLICCODE/CODE/src/IO/StringManipulation.cpp <==
namespace StringManipulation{
    
    template<typename GenericArgument>
    std::string StringCast(GenericArgument x){
        
        std::stringstream ss;
        ss << x;
        return ss.str();
    }

    template<typename GenericXArgument,typename GenericYArgument>
    std::string StringCast(GenericXArgument x,GenericYArgument y){
                       
        std::stringstream ss;
        ss << x << y;
        return ss.str();
        
    }
    
    template<typename GenericXArgument,typename GenericYArgument,typename GenericZArgument>
    std::string StringCast(GenericXArgument x,GenericYArgument y,GenericZArgument z){
        
        std::stringstream ss;
        ss << x << y << z;
        return ss.str();
        
    }
    
    template<typename GenericXArgument,typename GenericYArgument,typename GenericZArgument,typename GenericUArgument>
    std::string StringCast(GenericXArgument x,GenericYArgument y,GenericZArgument z,GenericUArgument u){
        
        std::stringstream ss;
        ss << x << y << z << u;
        return ss.str();
        
    }
    
    template<typename GenericXArgument,typename GenericYArgument,typename GenericZArgument,typename GenericUArgument,typename GenericVArgument>
    std::string StringCast(GenericXArgument x,GenericYArgument y,GenericZArgument z,GenericUArgument u,GenericVArgument v){
        
        std::stringstream ss;
        ss << x << y << z << u << v;
        return ss.str();
        
    }
    
    template<typename GenericXArgument,typename GenericYArgument,typename GenericZArgument,typename GenericUArgument,typename GenericVArgument,typename GenericWArgument>
    std::string StringCast(GenericXArgument x,GenericYArgument y,GenericZArgument z,GenericUArgument u,GenericVArgument v,GenericWArgument w){
        
        std::stringstream ss;
        ss << x << y << z << u << v << w;
        return ss.str();
        
    }
    
    template<typename GenericXArgument,typename GenericYArgument,typename GenericZArgument,typename GenericUArgument,typename GenericVArgument,typename GenericWArgument,typename GenericAArgument>
    std::string StringCast(GenericXArgument x,GenericYArgument y,GenericZArgument z,GenericUArgument u,GenericVArgument v,GenericWArgument w,GenericAArgument a){
        
        std::stringstream ss;
        ss << x << y << z << u << v << w << a;
        return ss.str();
        
    }
    
    
}


==> PUBLICCODE/CODE/src/IO/cfile.c <==
#include <iostream>
#include <fstream>
#include <stdio.h>
#include <string.h>
#include <stdlib.h>

#include "cfile.h"

using std::cout;
using std::cerr;
using std::endl;

Konfig::Konfig()
{
  first = new Konfitem();
}

Konfig::Konfig(const char* nev ,const char* ertek)
{
  first = new Konfitem(nev,ertek);
  last=first;
}

Konfig::Konfig(char* nev ,double ertek)
{
  first = new Konfitem(nev,ertek);
  last=first;
}

Konfig::Konfig(char* nev ,int ertek)
{
  first = new Konfitem(nev,ertek);
  last=first;
}

Konfig::Konfig(char *filenev)
{
  first=new Konfitem("Config ","file");
  last=first;
  read_file(filenev);
}

Konfig::Konfig(int argc,char * argv[])
{
  char buffer[K_BHOSSZ];
  first =new Konfitem("__Command","line");
  last=first;

  if (argc==1) { first =new Konfitem("Config ","file"); last=first; return; }

  int i,j;

  for(i=1;i<argc;i++)
    if (argv[i][0]=='-') 
      { for(j=0; (j<K_BHOSSZ) && (argv[i][j+1]!=0 );j++) 
        	buffer[j]=argv[i][j+1];
        buffer[j]=0;
	if ((i+1)<argc) Set(buffer,argv[i+1]);      
        	else Set(buffer,buffer);
      }
}

void Konfig::read_file(char *filenev)
{
  ifstream fin(filenev);
  char buffer[K_BHOSSZ],nev[K_BHOSSZ],ertek[K_BHOSSZ];

  cerr << "Reading configfile: " << filenev << endl;
  
   int error=0;
  int sor=0;
  int i,j;

 
     do { fin.getline(buffer,K_BHOSSZ); sor++;
     i=0;
     while  ((buffer[i]==' ' || buffer[i]=='\t') && i<K_BHOSSZ) i++;
     if (buffer[i]=='#' || buffer[i]==0) continue; 


 for(i=0;i<K_BHOSSZ && buffer[i]!= '=' ;i++) ;
 if (i == K_BHOSSZ) { 
   error=1; cerr << "Error in params file line " << sor 
               << ": No equality sign"<< endl; break; }

  for(j=0;j<i;j++){
     nev[j]=buffer[j]; 
     nev[i]= '\0';
  }


  for(j=i+1;buffer[j]!='\0';j++) ertek[j-i-1]=buffer[j];
  ertek[j-i-1]=0;   

  //  cerr << nev << " " << ertek << endl;

  Set(nev,ertek);
 
    }   while ( !fin.eof() && error == 0 );



  fin.close();
}

void Konfig::save_file(char* filenev)
{
  ofstream fout(filenev);
  first->save(fout);
  fout.close();
}

void Konfitem::save(ofstream& fout)
{
  fout << nevem << "=" << ertek << endl;
  if (next!=NULL) next->save(fout);
}

Konfig::~Konfig()
{
  delete first;
}

Konfitem* Konfig::Getlast()
{
  return first->Getlast();
}

Konfitem* Konfig::Getlast_slow()
{
  return first->Getlast();
}

void Konfig::Newitem(char* nev,char* ert)
{ 
 last->Setnext(new Konfitem(nev,ert));
 last=last->Getnext();
}

void Konfig::Newitem(char* nev,double ert)
{
 last->Setnext(new Konfitem(nev,ert));
 last=last->Getnext();
}

void Konfig::Newitem(char* nev,int ert)
{ 
 last->Setnext(new Konfitem(nev,ert));
 last=last->Getnext();
}

void Konfig::printall()
{
  first->print();
}

void Konfig::Set(char* nev,char* ertek)
{ Konfitem * mutato=exists(nev); 
 if (mutato==NULL) 
    {  
    snprintf(tempb,K_BHOSSZ, "%s", nev);
    strip(tempb);
    Newitem(tempb,ertek); return; 
    }
 mutato->Setval(ertek);
}

void Konfig::Set(char* nev,double ertek)
{ Konfitem * mutato=exists(nev); 
 if (mutato==NULL) 
 {  
    snprintf(tempb,K_BHOSSZ, "%s", nev);
    strip(tempb);
    Newitem(tempb,ertek); return; 
    }
 mutato->Setval(ertek);
}

void Konfig::Set(char* nev,int ertek)
{ Konfitem * mutato=exists(nev); 
 if (mutato==NULL) 
   {  
    snprintf(tempb,K_BHOSSZ, "%s", nev);
    strip(tempb);
    Newitem(tempb,ertek); return; 
    }
 mutato->Setval(ertek);
}

int Konfig::Exists(const char* nev)
{ Konfitem* ezaz=exists(nev);
 if (ezaz==NULL) return 0;
 return 1;
}


char* Konfig::Getval(const char* nev) 
{ Konfitem* ezaz=exists(nev);
 if (ezaz==NULL) return NULL;
 return ezaz->Getval();
}

int Konfig::Getval(const char *nev,char* ide) const
{ Konfitem *ezaz=exists(nev);
 if (ezaz==NULL) return 1;
 snprintf(ide,K_BHOSSZ, "%s", ezaz->Getval());
 return 0;
}

int  Konfig::Getval(const char *nev,double& ide) const
{ Konfitem *ezaz=exists(nev);
 if (ezaz==NULL) return 1;
 ide=atof(ezaz->Getval());
 return 0;
}

int  Konfig::Getval(const char *nev,int& ide) const
{ Konfitem *ezaz=exists(nev);
 if (ezaz==NULL) return 1;
 ide=atoi(ezaz->Getval());
 return 0;
}

Konfitem* Konfig::exists(const char* ez) const
{ char nev[K_BHOSSZ];
 
 snprintf(nev,K_BHOSSZ, "%s", ez);
 strip(nev);
 return first->Whereis(nev);
}


Konfitem* Konfitem::Whereis(const char *nev)
{ int i=0;

 while ( nev[i]==nevem[i] && nev[i]!=0 && nevem[i]!=0 ) i++;
 if (nev[i]==0 && nevem[i]==0 && i!=0) return this;
 if (next!=NULL) return next->Whereis(nev);
 return NULL;
}



void Konfitem::print()
{
  cerr << "nev:" << nevem << "<" << endl;
  cerr << "ertekem:" << ertek << "<" << endl;
  if (next!=NULL) next->print();
}

Konfitem::Konfitem()
{

  nevem[0]=0;
  ertek[0]=0;
  next=NULL;
}

Konfitem::Konfitem(const char* nev,const char* ert)
{  
  Setname(nev);
  Setval(ert);
  next=NULL;
}

Konfitem::Konfitem(char* nev,double ert)
{  
  Setname(nev);
  Setval(ert);
  next=NULL;
}

Konfitem::Konfitem(char* nev,int ert)
{  
  Setname(nev);
  Setval(ert);
  next=NULL;
}

Konfitem::~Konfitem()
{
  delete next;
}

void Konfitem::Setname(const char* erre)
{ 
  snprintf(nevem,K_BHOSSZ, "%s", erre);
  nevem[K_BHOSSZ-1]=0;
}

void Konfitem::Setval(const char* erre)
{ 
  snprintf(ertek,K_BHOSSZ, "%s", erre);
  ertek[K_BHOSSZ-1]=0;
}

void Konfitem::Setval(int szam)
{ 
  snprintf(ertek,K_BHOSSZ,"%d",szam);
}

void Konfitem::Setval(double szam)
{ 
  snprintf(ertek,K_BHOSSZ,"%g",szam);
}

Konfitem* Konfitem::Getlast()
{
  if (next==NULL) return this;
  return next->Getlast();
}

// kiszedi az elso spaceket, es a szo utani elsotol mindent elhagy
char* strip(char * ezt,int max)
{ int i=0,k=0;
 while ((ezt[i]==' ' || ezt[i]=='\t') && i< max) i++;
 for( ;i<max && ezt[i]!=0 && ezt[i]!=' ' ;i++,k++) 
          { ezt[k]=ezt[i]; } 
 ezt[k]=0;
 return ezt;
}

// kiszedi a sztringbol a spacekat
char* spacekill(char *ezt,int max)
{ int i=0,k=0;
 
 do {
 while (ezt[i]==' ') i++;
 for( ;i<max && ezt[i]!=0 && ezt[i]!=' ' ;i++,k++)  
    { ezt[k]=ezt[i]; }
 } while (i<max && ezt[i]!=0);
 ezt[k]=0;
 return ezt;
}


==> PUBLICCODE/CODE/src/IO/cfile.h <==
#ifndef __CFILE_H
#define __CFILE_H
#include <fstream>

/* Bufferek hossza legalabb ennyi legyen */

using std::ofstream;
using std::ifstream;

#define K_BHOSSZ 1024

char* strip(char * ezt,int =K_BHOSSZ);
char* spacekill(char *ezt,int =K_BHOSSZ);

#define getint(valt,def) int valt=def; kapcs.Getval(#valt,valt)
#define getdbl(valt,def) double valt=def; kapcs.Getval(#valt,valt)

#define Kgetint(valt,def) int valt=def; kapcs.Getval(#valt,valt)
#define Kgetdbl(valt,def) double valt=def; kapcs.Getval(#valt,valt)


class Konfitem
{
 public:
  Konfitem();
  Konfitem(const char*,const char*);
  Konfitem(char*,double);
  Konfitem(char*,int);
  ~Konfitem();
   
  Konfitem* Getnext() const {return next;}
  Konfitem* Getlast();
  void Setnext(Konfitem *kov) { next=kov; }
  void Setname(const char*);
  char* Getname() {return nevem;}
  void Setval(const char*);
  void Setval(int);
  void Setval(double);
  char* Getval() {return ertek;}
  void print();
  Konfitem* Whereis(const char *); 
  void save(ofstream& fout);

 private:
  Konfitem* next;
  char nevem[K_BHOSSZ];
  char ertek[K_BHOSSZ];
};

class Konfig
{
 public:
  Konfig();
  Konfig(const char*,const char*);
  Konfig(char*,double);
  Konfig(char*,int);
  Konfig(char *);
  Konfig(int argc,char* argv[]);  
  //  Konfig(char*);
  ~Konfig();

  Konfitem* Getfirst() const {return first;}
  void Set(char*,char*);
  void Set(char*,double);
  void Set(char*,int);
  char * Getval(const char*);
  int Getval(const char * const ,char*) const;
  int Getval(const char * const ,double&) const;
  int Getval(const char * const ,int&) const;
  void read_file(char*);
  Konfitem* Getlast();
  Konfitem* Getlast_slow();
  void printall();
  Konfitem* exists(const char*) const;
  int Exists(const char *);
  void save_file(char *);


 private:
 Konfitem* first;
 Konfitem* last;
 void Newitem(char*,char*); 
 void Newitem(char*,double);
 void Newitem(char*,int);
 char tempb[K_BHOSSZ];

};








#endif


==> PUBLICCODE/CODE/src/IO/quickmaths.cpp <==
#pragma once
#include <ctime>
#include <stdlib.h>
#include <complex>
#include <cstdlib>

namespace so{

// returns the sign of var
template <typename T>
int sign(T var){
    if(var>0){
        return 1;
    }
    if(var<0){
        return -1;
    }else{
        return 0;
    }
}


// returns a random real number between min and max, don't forget to call srand( (unsigned)time( NULL ) )
double random(double min, double max){ 
    return (double) (max-min)*rand()/RAND_MAX + min;
}

}


==> PUBLICCODE/CODE/src/Integration.cpp <==

namespace MonteCarlo{

    // RNG SETUP //

    long long int NumberOfIntegrationPoints ;
    long long int NumberPerNode;
    long long int NumberInMasterNode;
    std::vector<long long int> NumberPerThread;
    const int Dimension = 8;
    // Wedge spread in i space //
    const int di = 0;
    const int Span = 2; //2*di+1

    #if(QUASIRANDOM == 0)
        gsl_rng **Generator;
    #endif

    #if(QUASIRANDOM == 1)
        double Norm;
        std::vector<boost::random::QUASIRANDOMSEQUENCE> SobolSeq;
    #endif

    void FindWedges(std::array<double,4> &x, std::array<double,4> &c, std::array<int,4> &xmin, std::array<int,4> &cmin){
        #pragma omp simd
        for(int Sp =0 ; Sp<4; Sp++){
            xmin[Sp] = InversePGrid(x[Sp])-di;
            if( xmin[Sp] < 0){
                xmin[Sp] = 0;
            }
            else if ( xmin[Sp] > Np - Span ){
                xmin[Sp] = Np - Span;
            }
            cmin[Sp] = InverseCosGrid(c[Sp])-di;
            if( cmin[Sp] < 0){
                cmin[Sp] = 0;
            }
            else if ( cmin[Sp] > Ncos - Span){
                cmin[Sp] = Ncos - Span;
            }
        }
        
    }

    void Setup(){
        NumberOfIntegrationPoints = llround(1024*double(Multiplicator)*Ntot);
        NumberPerNode = NumberOfIntegrationPoints/MPIBasic::NumberOfNodes;
        NumberInMasterNode = NumberPerNode + ( NumberOfIntegrationPoints % MPIBasic::NumberOfNodes );
        if(MPIBasic::ID == 0 ) NumberPerNode = NumberInMasterNode;

        NumberPerThread.resize(NumberOfOpenMPThreads);

        #if(QUASIRANDOM == 1)
            SobolSeq = std::vector<boost::random::QUASIRANDOMSEQUENCE>(NumberOfOpenMPThreads, boost::random::QUASIRANDOMSEQUENCE(Dimension));
            long long int ToDiscard = 0;
            for ( int tID =0; tID < NumberOfOpenMPThreads; tID++ ){
                NumberPerThread[tID] =  NumberPerNode/NumberOfOpenMPThreads;
                if(tID == 0 ){
                    NumberPerThread[tID] += NumberPerNode % NumberOfOpenMPThreads;
                    if(MPIBasic::ID != 0 ){ 
                        ToDiscard += NumberInMasterNode + NumberPerNode*( MPIBasic::ID - 1 ); 
                        SobolSeq[tID].discard( ToDiscard*Dimension );
                    }
                    ToDiscard += NumberPerThread[0];
                }
                else {
                    SobolSeq[tID].discard(ToDiscard*Dimension);
                    ToDiscard += NumberPerNode/NumberOfOpenMPThreads;
                }
            }
            Norm = (SobolSeq[0].max()-SobolSeq[0].min());
            // Check if discarded is correct //
            if( MPIBasic::ID == (MPIBasic::NumberOfNodes - 1) && ToDiscard != NumberOfIntegrationPoints) {
                std::cerr << "Discarded doesn't match the number of points \n"; 
                std::cerr << "Discarded = "<< ToDiscard << " IntegrationPoints = "<< NumberOfIntegrationPoints;
                exit(1);
            }
        #endif

        #if(QUASIRANDOM == 0)
            gsl_rng_env_setup();
            const gsl_rng_type * Type=gsl_rng_default;
            
            Generator=new gsl_rng*[NumberOfOpenMPThreads];
            BASE_SEED = time(0);

            #pragma omp parallel
            {
                int tID = omp_get_thread_num();
                Generator[tID] = gsl_rng_alloc(Type);
                NumberPerThread[tID] =  NumberPerNode/NumberOfOpenMPThreads;
                if(tID == 0 ){
                    NumberPerThread[tID] += NumberPerNode % NumberOfOpenMPThreads;
                }
                
                long int SEED = BASE_SEED*( tID + 1 )*( MPIBasic::ID + 1024 );
                
                gsl_rng_set(Generator[tID],SEED);
                
            }
        #endif

        if(MPIBasic::ID == 0 ) cout << "## USING " << NumberOfIntegrationPoints <<" POINTS FOR MONTE CARLO INTEGRATION AND " << NumberOfSamplings << " SAMPLINGS" <<endl;
    }
    
    double rng(){
        #if(QUASIRANDOM == 0)
            int tID=omp_get_thread_num();
            return gsl_rng_uniform(Generator[tID]);
        #endif
        #if(QUASIRANDOM == 1)
            int tID=omp_get_thread_num();
            return SobolSeq[tID]()/Norm;
        #endif
    }

    int PhaseSpaceSampling( std::array<double,TotalIndices> &Data, std::array<double,4> &x, std::array<double,4> &c ){

        double & qz = Data[qzIndex];
        double & w = Data[wIndex];
        double & Jacobian = Data[JacobianIndex];

        double qTIntegral;

        double SamplingBias=1.0;
        
        // x[0]=p1   x[1]=p2  // 
        x[0]=pMin+(pMax-pMin)*rng();
        x[1]=pMin+(pMax-pMin)*rng();

        // c[0]=cos1   c[1]=cos2  //

        c[0]=cosMin+(cosMax-cosMin)*rng();

        c[1]=cosMin+(cosMax-cosMin)*rng();

        if( abs(c[0])==1 || abs(c[1])==1 )
        {
            // cerr << "## cos1=" << c[0] << ", cos2=" << c[1] << endl;
            return 0;
        }
      
        // SAMPLE w //
        double wMin = std::max(-x[1],x[0]-pMax); double wMax = std::min(x[0],pMax-x[1]);

        w = wMin+(wMax-wMin)*rng();

        // SET MAXIMUM LONGITUDINAL MOMENTUM TRANSFER //
        double qzMin=std::max( -x[0]+x[0]*c[0]+w , -x[1]-x[1]*c[1]-w ); double qzMax=std::min( x[0]+x[0]*c[0]-w , x[1]-x[1]*c[1]+w );

        // SAMPLE q //
        qz = qzMin + (qzMax-qzMin)*rng();

        if( qz == qzMin || qz == qzMax)
        {
            // cerr << "## qz=" << qz << ", qzMin=" << qzMin << ", qzMax=" << qzMax << endl;
            return 0;
        }

        // SAMPLE eq //

        if( x[0] == w || x[1] == -w ){
            // cerr << "## p1=w=" << x[0] << ", p2=-w=" << x[1] << endl;
            return 0;
        }

        x[2] = x[0] - w;
        x[3] = x[1] + w;

        c[2] = ( x[0]*c[0] - qz )/( x[0] - w );
        c[3] = ( x[1]*c[1] + qz )/( x[1] + w );

        // CHECK THAT VALUES ARE WITHIN RANGE //
        if( x[0] > pMax || x[1] > pMax || x[2] > pMax || x[3] > pMax || x[0] <= pMin || x[1] <= pMin || x[2] <= pMin || x[3] <= pMin || abs(w) < 1e-15 || abs(x[0]) < 1e-15 || abs(x[1]) < 1e-15 || abs(x[2]) < 1e-15 || abs(x[3]) < 1e-15){
            // cerr << "## w=" << w  << ", qz=" << qz << ", p1=" << x[0] << ", p2=" << x[1] << ", p3=" << x[2] << ", p4=" << x[3] << endl;
            return 0;
        }
        
        if(std::abs(c[2])>1 || std::abs(c[3])>1 || std::abs(c[0])>1 || std::abs(c[1])>1 ){
            
            // cerr << "## qz = " << qz << " w = " << w << ", qzMin = " << qzMin << " qzMax = " << qzMax << endl;
            // cerr << "## p1 = " << x[0] << " p2 = " << x[1] << ", p3 = " << x[2] << " p4 = " << x[3] << endl;
            // cerr << "## CosTheta1 = " << c[0] << " CosTheta2 = " << c[1] << ", CosTheta3 = " << c[2] << " CosTheta4 = " << c[3] << endl;
            return 0;
        }

        // CALCULATE qT INTEGRAL // 

        double sin1 = sqrt(1.0-c[0]*c[0]);
        double sin2 = sqrt(1.0-c[1]*c[1]);

        double a1 = qz*qz - 2.0*c[0]*x[0]*qz + 2.0*x[0]*w - w*w;
        double a2 = qz*qz + 2.0*c[1]*x[1]*qz - 2.0*x[1]*w - w*w;
        double b1 = 4.0*x[0]*x[0]*sin1*sin1;
        double b2 = 4.0*x[1]*x[1]*sin2*sin2;

        qTIntegral = CalculateqTIntegral(a1,a2,b1,b2,w,qz);

        if(!isfinite(qTIntegral))
        {
            // cerr << "## qTIntegral= " << qTIntegral << ", a1=" << a1 << ", a2=" << a2 << ", b1=" << b1 << ", b2=" << b2 << endl;
            return 0; 
        }

        // SET JACOBIAN //

        Jacobian = SamplingBias*qTIntegral*(qzMax-qzMin)*(wMax-wMin)*(cosMax-cosMin)*(cosMax-cosMin)*(pMax-pMin)*(pMax-pMin)*pow(2.0*M_PI,-7.0)*(1.0/4.0)*(1.0/(sin1*sin2));
        // if(CLASSICALSTATISTICS == 1) Jacobian *= fEquilibrium(x[1]);

        if(!isfinite(Jacobian))
        {
            // cerr << "## Jacobian failed with: qTIntegral= " << qTIntegral << ", a1=" << a1 << ", a2=" << a2 << ", b1=" << b1 << ", b2=" << b2 << endl;
            return 0;
        } 

        return 1;
        
    }

}

struct SampledData{
    std::array<double,4> x,c;
    double qz, w, Jacobian;
    int Success;
};

==> PUBLICCODE/CODE/src/Output.cpp <==

std::ofstream CTotFile;
std::ofstream CollisionIntegralMoments;
std::ofstream CollisionIntegralFile;
std::ofstream INFO;
std::ofstream INFO2;
std::ofstream Conservation;
std::ofstream EvolutionParameters;
std::ofstream IntermediateResult;
std::ofstream WaveMatrix;
std::ofstream MatrixExponential;
std::ofstream Eigenvalues;
std::ofstream ReconstructedOutput;
std::ofstream DominantReconstruction2;
std::ofstream ReconstructedFrequencyOutput;
std::ofstream ReconstructedOutput2;
std::ofstream ReconstructedFrequencyOutput2;
std::ofstream RealFrequencyOutput;
std::ofstream RealFrequencyOutput2;
std::ofstream EvolutionParameters2;
std::ofstream HydroModesFile;
std::ofstream HydroModesFile2;
std::ofstream Eigenvalues2;
std::ofstream Greenk;
std::ofstream EigenfunctionEvolution;
std::ofstream EigenfunctionEvolution2;
std::ofstream DistributionStream;
std::ofstream DistributionStream2;

void InitOutput()
{
    if(CALCULATEMATRIX == 1 && PRINTMATRIX == 1){
        CTotFile.open(StringManipulation::StringCast(OutputDirectory,"CTot.txt"));
    }
    CollisionIntegralMoments.open(StringManipulation::StringCast(OutputDirectory,"CollisionIntegralMoments.txt"));
    CollisionIntegralFile.open(StringManipulation::StringCast(OutputDirectory,"CollisionIntegral.txt"));
    INFO.open(StringManipulation::StringCast(OutputDirectory,"Info.txt"));
    Conservation.open(StringManipulation::StringCast(OutputDirectory,"Conservation.txt"));
    if(TIMEEVOLUTION == 1){
        EvolutionParameters.open(StringManipulation::StringCast(OutputDirectory,"EvolutionParameters.txt"));
        EvolutionParameters << "#1.Time 2.Energy 3.Momentum 4.Particle Number" << endl;
    }
    if(DISTRIBUTIONOUTPUT == 1)
    {
        DistributionStream.open(StringManipulation::StringCast(OutputDirectory,"DistributionFunction.txt"));
        if(SEPARATEEIGENVALUEOUTPUT == 1){
            char kmodestring[40];
            sprintf(kmodestring, "%.3f", kWave);
            if(kbar != 0) sprintf(kmodestring, "%.3f", kbar);
            DistributionStream2.open(StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"DistributionFunctionk"),kmodestring),".txt"));
        }
    }
    if(EIGENVALUERECONSTRUCTION != 0){
        ReconstructedOutput.open(StringManipulation::StringCast(OutputDirectory,"EigenEvolutionParameters.txt"));
        if(FREQUENCYRECONSTRUCTION == 1) ReconstructedFrequencyOutput.open(StringManipulation::StringCast(OutputDirectory,"EigenFrequencyEvolution.txt"));
        if(FREQUENCYRECONSTRUCTION == 1) RealFrequencyOutput.open(StringManipulation::StringCast(OutputDirectory,"RealFrequencyEvolution.txt"));
    }
    if(SEPARATEEIGENVALUEOUTPUT != 0)
    {
        char kmodestring[40];
        sprintf(kmodestring, "%.3f", kWave);
        if(kbar != 0) sprintf(kmodestring, "%.3f", kbar);
        DominantReconstruction2.open(StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"Evok"),kmodestring),".txt"));
        INFO2.open(StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"Info"),kmodestring),".txt"));
        if(FREQUENCYRECONSTRUCTION == 1) ReconstructedFrequencyOutput2.open(StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"Freqk"),kmodestring),".txt") );
        if(FREQUENCYRECONSTRUCTION == 1) RealFrequencyOutput2.open(StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"RealFreqk"),kmodestring),".txt") );
        if(RTA==1)
        {
            Greenk.open(StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"Greenk"),kmodestring),".txt"));
        }

    }
    if(EIGENFUNCTIONTEST == 1)
    {
        EigenfunctionEvolution.open(StringManipulation::StringCast(OutputDirectory,"Eigenfunctions.txt"));
        if(SEPARATEEIGENVALUEOUTPUT != 0)
        {
            char kmodestring[40];
            sprintf(kmodestring, "%.3f", kWave);
            if(kbar != 0) sprintf(kmodestring, "%.3f", kbar);
            EigenfunctionEvolution2.open(StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"Efk"),kmodestring),".txt"));
        }
    }

    CollisionIntegralMoments << "#1.k 2.Collision integral moments" << endl;
    CollisionIntegralFile << "#1.p 2.Cos(Theta) 3.Re(Col) 4.Im(Col)" << endl;
    Conservation << "#1.Particle number" << endl;
    
}

void CreateOutput()
{
    double ParticleNumber = 0.0;
    Eigen::VectorXcd CollisionIntegral = pow(LambdaElem,2.0)*CTotReal*DistributionVector0;

    for(int i=0; i<Ntot; i++)
    {
        
        for(int j=0; j<Ntot; j++)
        {   
            if(CALCULATEMATRIX == 1 && PRINTMATRIX == 1)
            {   
                if(CTotReal(i,j)!=CTotReal(i,j))
                {
                    cerr << "# CTot=" << CTotReal(i,j) << endl;
                }
                CTotFile << CTotReal(i,j) << " " ;
            }
            ParticleNumber += CTotReal(i,j);
        }

        CTotFile << endl;
        CollisionIntegralMoments << i << " " << real(CollisionIntegral(i)) << " " << imag(CollisionIntegral(i)) << endl;

        complex Dist = InvertMoments(pgrid[pindex(i)],cosgrid[cosindex(i)],CollisionIntegral);
        CollisionIntegralFile << pgrid[pindex(i)] << " " << cosgrid[cosindex(i)] << " " << real(Dist) << " " << imag(Dist) << endl;
    }

    Conservation << ParticleNumber << endl;

    INFO << "Grid parameters:" << endl << "Ncos=" << Ncos << ", Np=" << Np << ", Ntot=" << Ntot << endl;
    INFO << "pMin=" << pMin << ", pMax=" << pMax << ", cosMin=" << cosMin << ", cosMax=" << cosMax << endl;
    INFO << "Sampling is " << ((QUASIRANDOM == 0) ? "random with base seed" : "quasi-random") << " " << ((QUASIRANDOM == 0) ? BASE_SEED : 0) << endl;
    INFO << "tMax=" << tMax << ", ktMax=" << ktMax << endl;
    INFO << "Integrationpoint multiplicator x=" << Multiplicator << endl;
    INFO << "Lambda=" << LambdaElem << ", eta/s=" << EtaS;
    if(CLASSICALSTATISTICS == 1) INFO << ", g=" << ClassicalCoupling;
    INFO << endl;
    INFO << "k=" << kWave << endl;
    INFO << "kbar=" << kWave*EtaS << endl;
    if(NumberOfOutputs!=0){
        INFO << "Number of Time Steps = " << NumberOfOutputs << endl;
    }
    INFO2 << "Grid parameters:" << endl << "Ncos=" << Ncos << ", Np=" << Np << ", Ntot=" << Ntot << endl;
    INFO2 << "pMin=" << pMin << ", pMax=" << pMax << ", cosMin=" << cosMin << ", cosMax=" << cosMax << endl;
    INFO2 << "Sampling is " << ((QUASIRANDOM == 0) ? "random with base seed" : "quasi-random") << " " << ((QUASIRANDOM == 0) ? BASE_SEED : 0) << endl;
    INFO2 << "tMax=" << tMax << ", ktMax=" << ktMax << endl;
    INFO2 << "Integrationpoint multiplicator x=" << Multiplicator << endl;
    INFO2 << "Lambda=" << LambdaElem << ", eta/s=" << EtaS << endl;
    if(CLASSICALSTATISTICS == 1) INFO << ", g=" << ClassicalCoupling;
    if(NumberOfOutputs!=0){
        INFO2 << "Number of Time Steps = " << NumberOfOutputs << endl;
    }

}



void CreateIntermediateOutput(double tEvo, int StepCounter)
{

    double Energy=0, Momentum=0, ParticleNumber=0;
    for(int k=0 ; k<Ntot ; k++)
    {
        ParticleNumber += real(DistributionVector(k));
        Energy += real(pgrid[pindex(k)]*DistributionVector(k));
        Momentum += imag(pgrid[pindex(k)]*cosgrid[cosindex(k)]*DistributionVector(k));
    }
    EvolutionParameters << tEvo << " " << Energy << " " << Momentum << " " << ParticleNumber << endl; 
    Greenk << tEvo << " " << Energy << endl;

}

void DistributionOutput(double tEvo)
{
    for(int j=0; j<Ncos; j++)
    {
        for(int i=1; i<Np; i++)
        {
            complex Dist = InvertMoments(pgrid[i],cosgrid[j],DistributionVector);
            DistributionStream << tEvo << " " << pgrid[i] << " " << cosgrid[j] << " " << real(Dist) << " " << imag(Dist) << endl;
            if(SEPARATEEIGENVALUEOUTPUT == 1)
            {
                DistributionStream2 << tEvo << " " << pgrid[i] << " " << cosgrid[j] << " " << real(Dist) << " " << imag(Dist) << endl;
            }
        }
        DistributionStream << endl;
        DistributionStream2 << endl;
    }
    DistributionStream << endl;
    DistributionStream2 << endl;
}


void EigenvalueOutput(Eigen::ComplexEigenSolver<Eigen::MatrixXcd> EigenSpace)
{
    Eigenvalues.open(StringManipulation::StringCast(OutputDirectory,"Eigenvalues.txt"));
    HydroModesFile.open(StringManipulation::StringCast(OutputDirectory,"HydroModeEnergy.txt"));

    for(int i=0;i<Ntot;i++)
    {
        Eigenvalues << real(Contribution(i,0)) << " " << imag(Contribution(i,0)) << " " << real(Contribution(i,1)) << " " << imag(Contribution(i,1)) << " " << real(Contribution(i,3)) << " " << imag(Contribution(i,3)) << endl; 
    }

    for(int i=0; i<NHYDRO; i++)
    {
        HydroModesFile << real(Contribution(i,0)) << " " << imag(Contribution(i,0)) << " " << real(Contribution(i,1)) << " " << imag(Contribution(i,1)) << " " << real(Contribution(i,3)) << " " << imag(Contribution(i,3)) << endl;
    }


    if(SEPARATEEIGENVALUEOUTPUT != 0)
    {
        char kmodestring[40];
        sprintf(kmodestring, "%.3f", kWave);
        if(kbar != 0) sprintf(kmodestring, "%.3f", kbar);
        Eigenvalues2.open( StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"EVsk"),kmodestring),".txt") );
        HydroModesFile2.open( StringManipulation::StringCast(StringManipulation::StringCast(StringManipulation::StringCast(EigenvalueOutputDirectory,"HMk"),kmodestring),".txt") );

        for(int i=0; i<Ntot; i++)
        {
            Eigenvalues2 << real(Contribution(i,0)) << " " << imag(Contribution(i,0)) << " " << real(Contribution(i,1)) << " " << imag(Contribution(i,1)) << " " << real(Contribution(i,3)) << " " << imag(Contribution(i,3)) << endl;
        }

        for(int i=0; i< NHYDRO; i++)
        {
            HydroModesFile2 << real(Contribution(i,0)) << " " << imag(Contribution(i,0)) << " " << real(Contribution(i,1)) << " " << imag(Contribution(i,1)) << " " << real(Contribution(i,3)) << " " << imag(Contribution(i,3)) << endl;
        }
    }

}


void ReconstructionOutput(double tEvo)
{

    double time = tEvo;
    if(kbar != 0) time = tEvo / EtaS;
    ReconstructedOutput << time << " " << real(reconstruction) << " " << imag(reconstruction) << " " << real(dominantreconstruction) << " " << imag(dominantreconstruction) << " " << real(nonhydroreconstruction) << " " << imag(nonhydroreconstruction) << " " << real(nonconservedreconstruction) << " " << imag(nonconservedreconstruction) << endl;

    if(SEPARATEEIGENVALUEOUTPUT != 0)
    {
        DominantReconstruction2 << time << " " << real(reconstruction) << " " << imag(reconstruction) << " " << real(dominantreconstruction) << " " << imag(dominantreconstruction) << " " << real(nonhydroreconstruction) << " " << imag(nonhydroreconstruction) << " " << real(nonconservedreconstruction) << " " << imag(nonconservedreconstruction) << endl;
    }


}


void CreateFrequencyOutput(double omegaEvo, double omegaImEvo)
{
    
    ReconstructedFrequencyOutput << omegaEvo << " " << omegaImEvo << " " << real(frequencyreconstruction) << " " << imag(frequencyreconstruction) << endl;

    if(SEPARATEEIGENVALUEOUTPUT != 0)
    {
        ReconstructedFrequencyOutput2 << omegaEvo << " " << omegaImEvo << " " << real(frequencyreconstruction) << " " << imag(frequencyreconstruction) << endl;
    }

}

void CreateRealFrequencyOutput(double omegaEvo)
{

    RealFrequencyOutput << omegaEvo << " " << real(frequencyreconstruction) << " " << imag(frequencyreconstruction) << " " << real(frequencymomentumreconstruction) << " " << imag(frequencymomentumreconstruction) << endl;

    if(SEPARATEEIGENVALUEOUTPUT != 0)
    {
        RealFrequencyOutput2 << omegaEvo << " " << real(frequencyreconstruction) << " " << imag(frequencyreconstruction) << " " << real(frequencymomentumreconstruction) << " " << imag(frequencymomentumreconstruction) << endl;
    }

}

void EigenfunctionOutput(double tEvo, int Counter)
{

    double time = tEvo;
    if(kbar != 0) time = tEvo / EtaS;
    EigenfunctionEvolution << Counter << " " << time << " " << real(Eigenfunctions) << " " << imag(Eigenfunctions) << endl;
    if(SEPARATEEIGENVALUEOUTPUT != 0)
    {
        EigenfunctionEvolution2 << Counter << " " << time << " " << real(Eigenfunctions) << " " << imag(Eigenfunctions) << endl;
    }

}


==> PUBLICCODE/CODE/src/Setup.cpp <==
namespace LargeAngle{
    
    void Setup2To2(){
     
        if(CTotReal.IsRowMajor == 1){
            cout << "CTotReal is RowMajor, please make it ColumnMajor \n";
            exit(0);
        }

        #pragma omp parallel 
        {
            int tID = omp_get_thread_num();
            for(int k=0;k< MonteCarlo::NumberPerThread[tID];k++){
                std::array<double,TotalIndices> Data;
                std::array<double,4> nBose;
                std::array<double,4> x,c;
                std::array<int,4> xmin, cmin;
                std::array<std::array<double,MonteCarlo::Span*MonteCarlo::Span>,4> Polynomial, StatisticalGG_GG;
                if( MonteCarlo::PhaseSpaceSampling(Data,x,c) ){
                    
                    #pragma omp simd
                    for(int Sp= 0; Sp<4; Sp++){
                        nBose[Sp]  = fEquilibrium(x[Sp]);
                        if(nBose[Sp]!=nBose[Sp])
                        {
                            cerr << "nBose[p" << Sp+1 << "]=" << nBose[Sp] << endl; 
                        }
                    }
                    
                    MonteCarlo::FindWedges(x,c,xmin,cmin);                  
                    
                    #pragma omp simd collapse(2)
                    for(int i=0;i< MonteCarlo::Span;i++){
                        for(int j = 0; j< MonteCarlo::Span; j++){
                            int ix = xmin[0] + i ;
                            int ic = cmin[0] + j ;
                            int kindex = ic + ix*Ncos;
                            double f0 = CardinalFunction(kindex,x[0], c[0]);

                            if(CLASSICALSTATISTICS == 0) StatisticalGG_GG[0][j + i * MonteCarlo::Span] = f0 * (nBose[2] * nBose[3] - nBose[1] * (1.0 + nBose[2] + nBose[3]));
                            else StatisticalGG_GG[0][j + i * MonteCarlo::Span] = -f0 * nBose[1];
                            Polynomial[0][j+i*MonteCarlo::Span]  = WedgeP(ix,x[0])*WedgeCos(ic,c[0]);

                        }

                    }
                    
                    #pragma omp simd collapse(2)
                    for(int i=0;i< MonteCarlo::Span;i++){
                        for(int j = 0; j< MonteCarlo::Span; j++){
                            int ix = xmin[1] + i ;
                            int ic = cmin[1] + j ;
                            int kindex = ic + ix*Ncos;
                            double f1 = CardinalFunction(kindex,x[1], c[1]);

                            if(CLASSICALSTATISTICS == 0) StatisticalGG_GG[1][j + i * MonteCarlo::Span] = f1 * (nBose[2] * nBose[3] - nBose[0] * (1.0 + nBose[2] + nBose[3]));
                            else StatisticalGG_GG[1][j + i * MonteCarlo::Span] = -f1 * nBose[0];
                            Polynomial[1][j+i*MonteCarlo::Span]  = WedgeP(ix,x[1])*WedgeCos(ic,c[1]);

                        }

                    }

                    #pragma omp simd collapse(2)
                    for(int i=0;i< MonteCarlo::Span;i++){
                        for(int j = 0; j< MonteCarlo::Span; j++){
                            int ix = xmin[2] + i ;
                            int ic = cmin[2] + j ;
                            int kindex = ic + ix*Ncos;
                            double f2 = CardinalFunction(kindex,x[2],c[2]);

                            if(CLASSICALSTATISTICS == 0) StatisticalGG_GG[2][j + i * MonteCarlo::Span] = -f2 * (nBose[0] * nBose[1] - nBose[3] * (1.0 + nBose[0] + nBose[1]));
                            else StatisticalGG_GG[2][j + i* MonteCarlo::Span] = f2 * nBose[3]; 
                            Polynomial[2][j+i*MonteCarlo::Span]  = -WedgeP(ix,x[2])*WedgeCos(ic,c[2]);

                        }

                    }

                    #pragma omp simd collapse(2)
                    for(int i=0;i< MonteCarlo::Span;i++){
                        for(int j = 0; j< MonteCarlo::Span; j++){
                            int ix = xmin[3] +i ;
                            int ic = cmin[3] + j ;
                            int kindex = ic + ix*Ncos;
                            double f3 = CardinalFunction(kindex,x[3],c[3]);

                            if(CLASSICALSTATISTICS == 0) StatisticalGG_GG[3][j + i * MonteCarlo::Span] = -f3 * (nBose[0] * nBose[1] - nBose[2] * (1.0 + nBose[0] + nBose[1]));
                            else StatisticalGG_GG[3][j + i * MonteCarlo::Span] = f3 * nBose[2];
                            Polynomial[3][j+i*MonteCarlo::Span]  = -WedgeP(ix,x[3])*WedgeCos(ic,c[3]);

                        }

                    }
                    
                    for( int k1 = 0; k1<4;k1++){
                        for( int k2 = 0; k2<4;k2++)
                        {
                            for (int jx2 = 0; jx2 < MonteCarlo::Span; jx2++)
                            {
                                int jx = xmin[k2] + jx2;
                                for (int jc2 = 0; jc2 < MonteCarlo::Span; jc2++)
                                {
                                    int jc = cmin[k2] + jc2;
                                    for (int ix1 = 0; ix1 < MonteCarlo::Span; ix1++)
                                    {
                                        int ix = xmin[k1] + ix1;
                                        for (int ic1 = 0; ic1 < MonteCarlo::Span; ic1++)
                                        {
                                            int ic = cmin[k1] + ic1;
                                            
                                            double matrixelement = (1.0/8.0);
                                            double Prefactor = Data[JacobianIndex] * Polynomial[k1][ic1 + ix1 * MonteCarlo::Span]*matrixelement; 
                                            double ggtogg = Prefactor * StatisticalGG_GG[k2][jc2 + jx2 * MonteCarlo::Span]/double(MonteCarlo::NumberOfIntegrationPoints) ;

                                            if(!isfinite(ggtogg) || !(ggtogg==ggtogg) ){
                                                cerr << "ggtogg=" << ggtogg << ", Jacobian=" << Data[JacobianIndex] << ", Polynomial=" << Polynomial[k1][ic1 + ix1 * MonteCarlo::Span] << ", StatisticalFactor=" << StatisticalGG_GG[k2][jc2 + jx2 * MonteCarlo::Span] << endl;
                                            }

                                            #pragma omp atomic 
                                            CTotReal(ic+ix*Ncos,jc+jx*Ncos) += ggtogg;

                                        }
                                    }
                                }
                            }
                        }
                    }
                }    
            }
        }

        // CTotReal *= 1.0/double(MonteCarlo::NumberOfIntegrationPoints);
    }
 
}

==> PUBLICCODE/CODE/src/TimeEvolution.cpp <==

namespace Evolution{

    double tEvo = 0.0;
    double omegaEvo = -omegaMax;
    double omegaImEvo = omegaImMin;
    int StepCounter = 0;

    void MyMatrixExponential(double dtStep,Eigen::MatrixXcd CTot,Eigen::MatrixXcd &CTotExp)
    {
        int squaring = 16;
        double tol=1e-15;
        double factorial = 2.0;
        int MaxSteps = 16;
        Eigen::MatrixXcd temp = dtStep*CTot*pow(2.0,-squaring);
        double MaxInitial = temp.cwiseAbs().maxCoeff();
        CTotExp += Eigen::MatrixXcd::Identity(CTot.cols(), CTot.rows()) + temp;

        Eigen::MatrixXcd temp2 = temp * temp;
        CTotExp += temp2/factorial;

        double max = temp.cwiseAbs().maxCoeff();
        for(int i=3;i<MaxSteps;i++)
        {
            factorial*=i;
            temp2*=temp;
            CTotExp += temp2/factorial;
            max = temp2.cwiseAbs().maxCoeff();
            if ( (max/MaxInitial) <= tol)
            {
                cout << "## EXPONENTIAL TOL REACHED AFTER " << i << " STEPS" << endl;
                cout << "## MAXCOEF OF MATRIX IS " << max << endl;
                cout << "## INITIAL MAXCOEF IS " << MaxInitial << endl;
                break;
            }
        }

        if(max > tol)
        {
            cerr << "## DIDNT REACH TOLERANCE IN EXPONENTIAL " << endl;
            cerr << "## MAXCOEF IS " << max << endl;
            exit(1);
        }

        temp.resize(0,0);
        temp2.resize(0,0);
        for (int i = 0; i < squaring; i++)
            CTotExp *= CTotExp;

    }

    void ComputeMatrixExponential()
    {    
        if(EIGENVALUES != 0)
        {
            CTotExp = PMatrix * ( (dtStep * D).exp().eval() ) * Pinverse;
        }else if(Ntot<1024)
        {
            CTotExp = (dtStep * CTot).exp().eval();
        }else
        {
            MyMatrixExponential(dtStep,CTot,CTotExp);
        }
    }


    void EvolveDistribution()
    {
        Timing::Reset();
        cout << "## CALCULATING MATRIX EXPONENTIAL" << endl;
        ComputeMatrixExponential();
        cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO CALCULATE THE MATRIX EXPONENTIAL" << endl;

        if(TIMEEVOLUTION == 1)
        {
            Timing::Reset();
            cout << "## RUNNING TIME EVOLUTION" << endl;
            DistributionVector = DistributionVector0;
            tEvo = 0.0;
            CreateIntermediateOutput(tEvo,StepCounter);

            while(tEvo < tMax)
            {
                tEvo += dtStep;
                DistributionVector = CTotExp*DistributionVector;
                StepCounter++;
                CreateIntermediateOutput(tEvo,StepCounter);
            }
            cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO RUN THE TIME EVOLUTION" << endl;
        }

        if(DISTRIBUTIONOUTPUT == 1)
        {

            Timing::Reset();
            cout << "## RUNNING TIME EVOLUTION OF DISTRIBUTION FUNCTION" << endl;
            DistributionVector.setZero();
            dtDist = tMax / 49.0;
            tEvo = 0.0;

            while(tEvo <= tMax)
            {
                for(int i=0; i<Contribution.rows(); i++)
                {
                    DistributionVector += exp(Contribution(i,0)*tEvo)*DistributionContributions;
                }
                DistributionOutput(tEvo);
                tEvo += dtDist;
            }

            cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO EVOLVE THE DISTRIBUTION FUNCTION" << endl;
        }

        if(EIGENVALUERECONSTRUCTION != 0)
        {

            Timing::Reset();
            cout << "## RUNNING TIME EVOLUTION VIA EIGENVALUE RECONSTRUCTION" << endl;
            tEvo = 0.0;
            while(tEvo < tMax)
            {

                reconstruction = complex(0.0,0.0); diffusionreconstruction = complex(0.0,0.0); nonconservedreconstruction = complex(0.0,0.0);
                dominantreconstruction = complex(0.0,0.0); diffusiondominantreconstruction = complex(0.0,0.0);
                nonhydroreconstruction = complex(0.0,0.0); diffusionnonhydroreconstruction = complex(0.0,0.0);
                for(int i=0; i<Contribution.rows(); i++)
                {
                    reconstruction += exp(Contribution(i,0)*tEvo)*Contribution(i,1);
                    nonconservedreconstruction += exp(Contribution(i,0)*tEvo)*Contribution(i,3);
                }
                for(int i=0;i<NHYDRO ;i++)
                {
                    dominantreconstruction += exp(Contribution(i,0)*tEvo)*Contribution(i,1);
                    diffusiondominantreconstruction += exp(Contribution(i,0)*tEvo)*Contribution(i,3);
                }
                for(int i=NHYDRO; i<Contribution.rows(); i++)
                {
                    nonhydroreconstruction += exp(Contribution(i,0)*tEvo)*Contribution(i,1);
                    diffusionnonhydroreconstruction += exp(Contribution(i,0)*tEvo)*Contribution(i,3);
                }

                ReconstructionOutput(tEvo);

                tEvo += dtStep;
            }
            cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO RUN THE RECONSTRUCTED EVOLUTION" << endl;

            if(FREQUENCYRECONSTRUCTION == 1)
            {      
                Timing::Reset();
                cout << "## CALCULATING GREEN'S FUNCTIONS IN FREQUENCY SPACE" << endl;

                if(RTA==1)
                {
                    omegaImMin = -(1.2/tauR);
                    domegaImStep = ( omegaImMax - omegaImMin )/double(omegaResolutionIm - 1);
                    omegaMax = 1.1 * kWave;
                    domegaStep = 2.0*omegaMax/double(omegaResolutionRe - 1);
                }
                omegaEvo = -omegaMax;
                for(int i=0; i<omegaResolutionRe ;i++)
                {
                    omegaEvo = -omegaMax + i*domegaStep;
                    for(int j=0; j<omegaResolutionIm ; j++)
                    {
                        omegaImEvo = omegaImMin +j*domegaImStep;
                        frequencyreconstruction = complex(0.0,0.0);
                        frequencymomentumreconstruction = complex(0.0,0.0);
                        for(int k=0; k<Contribution.rows(); k++)
                        {
                            frequencyreconstruction += -Contribution(k,1)/( complex(-omegaImEvo,omegaEvo) + Contribution(k,0) );
                            frequencymomentumreconstruction += -Contribution(k,2)/( complex(-omegaImEvo,omegaEvo) + Contribution(k,0) );
                        }

                        CreateFrequencyOutput(omegaEvo,omegaImEvo);
                        
                    }

                    frequencyreconstruction = complex(0.0,0.0);
                    frequencymomentumreconstruction = complex(0.0,0.0);
                    for(int k=0; k<Contribution.rows(); k++)
                    {
                        frequencyreconstruction += -Contribution(k,1)/( complex(0.0,omegaEvo) + Contribution(k,0) );
                        frequencymomentumreconstruction += -Contribution(k,2)/( complex(0.0,omegaEvo) + Contribution(k,0) );
                    }
                    
                    CreateRealFrequencyOutput(omegaEvo);



                    ReconstructedFrequencyOutput << endl;
                    if(SEPARATEEIGENVALUEOUTPUT != 0) ReconstructedFrequencyOutput2 << endl;
                    
                }
                cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO CALCULATE THE COMPLEX STRUCTURE" << endl;
            }

            if(EIGENFUNCTIONTEST == 1)
            {
                Timing::Reset();
                cout << "## CALCULATING TIME EVOLUTION OF INDIVIDUAL EIGENFUNCTIONS" << endl;
                for (int i = 0; i < Ntot; i++)
                {
                    tEvo = 0.0;
                    while(tEvo < tMax)
                    {

                        Eigenfunctions = complex(0.0,0.0);
                        Eigenfunctions += exp(Contribution(i,0)*tEvo)*Contribution(i,1);
                        EigenfunctionOutput(tEvo,i);

                        tEvo += dtStep;
                    }
                    EigenfunctionEvolution << endl;
                }
                cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO EVOLVE THE EIGENFUNCTIONS" << endl;

            }

        }

    }
















}




==> PUBLICCODE/CODE/src/Timing.cpp <==
namespace Timing{
    
    double c0;
    
    double clock(){
        return omp_get_wtime();
    }
    
    void Reset(){
        c0=clock();
    }

    
    double Get(){
        return clock()-c0;
    }
    
}


==> PUBLICCODE/CODE/src/main.cpp <==
#include <time.h>
#include <cstring>
#include <cstdlib>
#include <complex>
#include <cmath>
#include <string>
#include <iostream>
#include <fstream>
#include <limits>
#include <set>
#include <algorithm>
#include <vector>
#include <omp.h>
#include <stdlib.h>
#include <stdio.h>
#include <random>
#include <gsl/gsl_sf.h>
#include <gsl/gsl_integration.h>
#include <omp.h>
#include <mpi.h>
#include <gsl/gsl_rng.h>

namespace MPIBasic{
    int ID,NumberOfNodes,provided;
    MPI_Win window;
}

#include <boost/random/sobol.hpp>
#include <boost/math/special_functions/ellint_1.hpp>

#include <eigen3/Eigen/Dense>
#include <eigen3/Eigen/Sparse>
#include <eigen3/Eigen/Eigenvalues>
#include <eigen3/unsupported/Eigen/MatrixFunctions>
#include <eigen3/unsupported/Eigen/KroneckerProduct>



#include "IO/cfile.c"
#include "IO/StringManipulation.cpp"
#include "IO/quickmaths.cpp"
#include "Definitions.cpp"
#include "Functions.cpp"
#include "Integration.cpp"
#include "Setup.cpp"
#include "Output.cpp"
#include "Timing.cpp"
#include "Eigenvalues.cpp"
#include "TimeEvolution.cpp"

int main(int argc,char **argv)
{
    Konfig CommandlineArguments(argc,argv);

    CommandlineArguments.Getval("pMin",pMin);
    CommandlineArguments.Getval("pMax",pMax);
    CommandlineArguments.Getval("Np",Np);
    CommandlineArguments.Getval("cosMin",cosMin);
    CommandlineArguments.Getval("cosMax",cosMax);
    CommandlineArguments.Getval("Ncos",Ncos);
    CommandlineArguments.Getval("x",Multiplicator);
    CommandlineArguments.Getval("k",kWave);
    EtaS=1.0;
    CommandlineArguments.Getval("etas",EtaS);
    LambdaElem = sqrt((45.0/(2.0*M_PI*M_PI))*(3040.0/EtaS));
    CommandlineArguments.Getval("lambda",LambdaElem);
    EtaS = (45.0/(2.0*M_PI*M_PI))*(3040.0/(LambdaElem*LambdaElem));
    CommandlineArguments.Getval("rta",RTA);
    if(RTA == 1) EtaS = tauR/5.0,
    CommandlineArguments.Getval("kbar",kbar);
    if(kbar != 0 ) kWave = kbar/EtaS;
    ktMax = tMax * kWave;
    CommandlineArguments.Getval("ktMax",ktMax);
    if(kWave != 0) tMax = ktMax / kWave;
    CommandlineArguments.Getval("tMax",tMax);
    if(kbar != 0) tMax = tMax * EtaS;
    CommandlineArguments.Getval("dtStep",dtStep);
    if(kbar != 0) dtStep = dtStep * EtaS;
    CommandlineArguments.Getval("N",NumberOfOutputs);  // DO NOT USE - DEPRECATED // 
    if(NumberOfOutputs!=0){
        dtStep = tMax/double(NumberOfOutputs);
        // domegaStep = 2.0*omegaMax/double(NumberOfOutputs-1);
    }
    CommandlineArguments.Getval("dktStep",dktStep);
    if(dktStep!=0 && kWave != 0) dtStep = dktStep/kWave;
    CommandlineArguments.Getval("fs",FREESTREAMING);
    CommandlineArguments.Getval("M",matrixfile);
    CommandlineArguments.Getval("te",TIMEEVOLUTION);
    CommandlineArguments.Getval("logp",LogGridP);   // DO NOT USE - DEPRECATED // 
    CommandlineArguments.Getval("ev",EIGENVALUES);
    CommandlineArguments.Getval("ef",EIGENFUNCTIONTEST);   // DO NOT USE - DEPRECATED // 
    CommandlineArguments.Getval("evr",EIGENVALUERECONSTRUCTION);
    CommandlineArguments.Getval("freq",FREQUENCYRECONSTRUCTION);
    CommandlineArguments.Getval("dist",DISTRIBUTIONOUTPUT);   // DO NOT USE - DEPRECATED // 
    if(EIGENVALUERECONSTRUCTION != 0 || DISTRIBUTIONOUTPUT == 1) EIGENVALUES = 1;
    CommandlineArguments.Getval("printmatrix",PRINTMATRIX);
    char OutDir[512]="OUTPUT";
    char EVOutDir[512]="EIGENVALUES";
    CommandlineArguments.Getval("o",OutDir);
    CommandlineArguments.Getval("so",EVOutDir);
    CommandlineArguments.Getval("sepev",SEPARATEEIGENVALUEOUTPUT);
    CommandlineArguments.Getval("samples",NumberOfSamplings);   // DO NOT USE - DEPRECATED // 
    CommandlineArguments.Getval("classical", CLASSICALSTATISTICS);   // DO NOT USE - DEPRECATED // 
    CommandlineArguments.Getval("g",ClassicalCoupling);   // DO NOT USE - DEPRECATED // 
    OutputDirectory=StringManipulation::StringCast(OutDir,"/");
    EigenvalueOutputDirectory=StringManipulation::StringCast(EVOutDir,"/");

    Ntot = Ncos * Np;
 
    CTotIntermediate = Eigen::MatrixXd(Ntot,Ntot); CTotIntermediate.setZero();
    CTotReal = Eigen::MatrixXd(Ntot, Ntot); CTotReal.setZero();
    DistributionVector0 = Eigen::VectorXd(Ntot); DistributionVector0.setZero();
    DistributionVector = Eigen::VectorXd(Ntot); DistributionVector.setZero();
    DistributionContributions = Eigen::VectorXcd(Ntot); DistributionContributions.setZero();
    Areafunction = Eigen::VectorXd(Ntot); Areafunction.setZero();
    RTAContribution = Eigen::VectorXd(Np); RTAContribution.setZero();
    Contribution = Eigen::MatrixXcd(Ntot,4);

    ///////////////////// INITIALIZATION STUFF //////////////////////////////////////////////////////////////////////////////////
   
    // MPI INITIALIZATION //
    MPI_Init_thread(&argc, &argv,MPI_THREAD_FUNNELED,&MPIBasic::provided);
    if (MPIBasic::provided != MPI_THREAD_FUNNELED) {
        std::cout << "## Warning MPI did not provide MPI_THREAD_FUNNELED\n";
        exit(1);
    }
    // SET MPI ID’s AND NUMBER OF NODES
    MPI_Comm_rank(MPI_COMM_WORLD, &MPIBasic::ID);
    MPI_Comm_size(MPI_COMM_WORLD, &MPIBasic::NumberOfNodes);
    if (MPIBasic::ID == 0) std::cout << "## USING " << MPIBasic::NumberOfNodes << " CPU CORES " << std::endl;
    if (MPIBasic::ID == 0 && RTA == 1) std::cout << "## COLLISION INTEGRAL IS RTA " << std::endl;
    if (MPIBasic::ID == 0 && RTA == 0) std::cout << "## COLLISION INTEGRAL IS SCALAR QUARTIC THEORY " << std::endl;
    NumberOfOpenMPThreads = omp_get_max_threads();

    // CHECK FOR FLAGS TO KNOW WHAT WILL BE DONE ////////////////////////////////////////////////////////////////////////////////

    if(RTA == 1 || FREESTREAMING == 1) CALCULATEMATRIX = 0;

    std::ifstream matrix_file(matrixfile);
    if(matrix_file.good())
    {
        CALCULATEMATRIX = 0;
        if(RTA == 1 || FREESTREAMING == 1)
        {
            cout << "## ERROR: DO NOT SUBMIT A MATRIX IN RTA OR FREE STREAMING MODE" << endl;
            exit(0);
        }
    }
    else if(strlen(matrixfile) > 0)
    {
        if(MPIBasic::ID==0) cout << "## ERROR: SUBMITTED FILE DOES NOT EXIST" <<std::endl;
        exit(0);
    }

    // MATRIX READING ///////////////////////////////////////////////////////////////////////////////////////////////////////////

    if(CALCULATEMATRIX == 1)
    {
        if(MPIBasic::ID==0) cout << "## A NEW MATRIX WILL BE CALCULATED" << endl;
    }
    else if(matrix_file.good())
    {   
        if(MPIBasic::ID==0){
            int row=0, column=0, entries=0;
            cout << "## READING FILE" << endl;
            Timing::Reset();
            while( !matrix_file.eof() )
            {
                matrix_file >> MatrixIntermediate;
                if( row<Ntot && column<Ntot ){
                    CTotReal(row,column) += MatrixIntermediate;
                    entries++;
                }
                column++;
                if( column==Ntot )
                {
                    row++;
                    column=0;
                }
            }
            if( row != Ntot )
            {
                cout << "## THE SUBMITTED MATRIX HAS THE WRONG SIZE. YOUR MATRIX HAS " << entries << " ENTRIES, BUT SHOULD HAVE " << Ntot*Ntot << " INSTEAD" << endl;
                cout << "## ABORTING EXECUTION" << endl;
                exit(0);
            }
            cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO READ THE MATRIX" << endl;
        }
    }

    // //////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

    if(MPIBasic::ID==0) cout << "## INITIALIZING GRID | Np=" << Np << "  Ncos=" << Ncos << endl;
    InitializeGrid(); 
    if(MPIBasic::ID==0) InitOutput();
    if(MPIBasic::ID==0) cout << "## CALCULATING AUXILIARY INTEGRALS" << endl;
    CalculateSimpleIntegrals();

    // CALCULATING MATRIX WITH MONTE CARLO INTEGRATION //////////////////////////////////////////////////////////////////////////
   
    if(CALCULATEMATRIX == 1)
    {

        if(MPIBasic::ID==0) cout << "## INITIALIZING RANDOM NUMBER GENERATOR" << endl;
        MonteCarlo::Setup();
        Timing::Reset();
        if(MPIBasic::ID==0) cout << "## CALCULATING MATRIX" << endl;

        for(int n=0; n<NumberOfSamplings; n++)
        {

            LargeAngle::Setup2To2();

            CTotIntermediate += CTotReal;
            CTotReal.setZero();
        
        }

        CTotIntermediate *= 1.0/double(NumberOfSamplings);
        CTotReal = CTotIntermediate;
        CTotIntermediate.resize(0,0);

        if(MPIBasic::ID!=0) cout << "## CPU " << MPIBasic::ID +1<< " FINISHED IN " << Timing::Get() << " SECONDS" << endl;
        MPI_Barrier(MPI_COMM_WORLD);
        if(MPIBasic::ID == 0) cout << "## CPU " << MPIBasic::ID +1<< " FINISHED IN " << Timing::Get() << " SECONDS" << endl;
        MPI_Barrier(MPI_COMM_WORLD);
        if(MPIBasic::ID == 0){
            MPI_Reduce(MPI_IN_PLACE,CTotReal.data(),Ntot*Ntot,MPI_DOUBLE,MPI_SUM,0,MPI_COMM_WORLD);
        }
        else{
            MPI_Reduce(CTotReal.data(),CTotReal.data(),Ntot*Ntot,MPI_DOUBLE,MPI_SUM,0,MPI_COMM_WORLD);
        }
        MPI_Barrier(MPI_COMM_WORLD);

        if(MPIBasic::ID!=0) CTotReal.resize(0,0);
    }


    MPI_Barrier(MPI_COMM_WORLD);
    MPI_Finalize();

    /////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////////

    if(RTA==1)
    {   
        CalculateRTACollisionIntegral();
    }



    if(MPIBasic::ID==0){
        cout << "## CREATING PREEVOLUTION OUTPUT" << endl;
        CreateOutput();
        

        if(TIMEEVOLUTION != 0 || EIGENVALUES != 0){

            CTot = Eigen::MatrixXcd(Ntot,Ntot); CTot.setZero();
            CTot += CTotReal;
            if(RTA == 0){
                if(CLASSICALSTATISTICS == 0) CTot = pow(LambdaElem,2.0)*CTot;
                else CTot = ClassicalCoupling * 32.0 * M_PI * CTot;
            }
            CTotReal.resize(0,0);
            CosMatrix = Eigen::MatrixXcd(Ncos,Ncos); CosMatrix.setZero();

            if(kWave!=0)
            {   
                cout << "## ADDING WAVE PROPAGATION WITH k=" << kWave << endl;
                Timing::Reset();
                for(int s=0; s<Ncos-1;s++)
                {
                    kMatrixIntegration(s);
                }
                for(int i=0;i<Ntot;i++)
                {
                    for(int j=0;j<Ntot;j++)
                    {
                        if(pindex(i)==pindex(j))
                        {
                            CTot(i,j) += CosMatrix(cosindex(i),cosindex(j));
                        }
                    }
                }
                cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO CALCULATE THE WAVE PROPAGATION" << endl;
            }

            if(EIGENVALUES != 0)
            {
                cout << "## CALCULATING EIGENVALUES AND EIGENVECTORS" << endl;
                Timing::Reset();
                CalculateEigenspace();
                cout << "## IT TOOK ME " << Timing::Get() << " SECONDS TO CALCULATE THE EIGENVALUES" << endl;

                EigenvalueOutput(EigenSpace);

            }

            CosMatrix.resize(0,0);
            if(TIMEEVOLUTION == 1 || EIGENVALUERECONSTRUCTION != 0)
            {
                CTotExp = Eigen::MatrixXcd(Ntot, Ntot); CTotExp.setZero();
                Evolution::EvolveDistribution();   
            } 

        }



        cout << "## DONE" << endl << endl;
    }

}
